Phase function methods for second order inhomogeneous linear ordinary differential equations

It is well known that second order homogeneous linear ordinary differential equations with slowly varying coefficients admit slowly varying phase functions. This observation underlies the Liouville-Green method and many other techniques for the asymptotic approximation of the solutions of such equations. It is also the basis of a recently developed numerical algorithm that, in many cases of interest, runs in time independent of the magnitude of the equation's coefficients and achieves accuracy on par with that predicted by its condition number. Here we point out that a large class of second order inhomogeneous linear ordinary differential equations can be efficiently and accurately solved by combining phase function methods for second order homogeneous linear ordinary differential equations with a variant of the adaptive Levin method for evaluating oscillatory integrals.

==> exp4plot-coefs.py <==
import numpy as np
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
xs  = np.zeros(   10)
ys = np.zeros((    2,   10))
xs[    0]  =      1.000000000000000000E+001
xs[    1]  =      1.668100537200058753E+001
xs[    2]  =      2.782559402207124677E+001
xs[    3]  =      4.641588833612778586E+001
xs[    4]  =      7.742636826811271078E+001
xs[    5]  =      1.291549665014883885E+002
xs[    6]  =      2.154434690031883690E+002
xs[    7]  =      3.593813663804627367E+002
xs[    8]  =      5.994842503189410081E+002
xs[    9]  =      1.000000000000000000E+003
ys[    0,    0] =      2.100000000000000000E+001
ys[    1,    0] =      3.200000000000000000E+001
ys[    0,    1] =      1.600000000000000000E+001
ys[    1,    1] =      3.200000000000000000E+001
ys[    0,    2] =      1.600000000000000000E+001
ys[    1,    2] =      6.000000000000000000E+001
ys[    0,    3] =      8.000000000000000000E+000
ys[    1,    3] =      4.000000000000000000E+001
ys[    0,    4] =      8.000000000000000000E+000
ys[    1,    4] =      1.200000000000000000E+001
ys[    0,    5] =      1.000000000000000000E+001
ys[    1,    5] =      1.200000000000000000E+001
ys[    0,    6] =      8.000000000000000000E+000
ys[    1,    6] =      1.200000000000000000E+001
ys[    0,    7] =      8.000000000000000000E+000
ys[    1,    7] =      1.200000000000000000E+001
ys[    0,    8] =      1.000000000000000000E+001
ys[    1,    8] =      1.200000000000000000E+001
ys[    0,    9] =      8.000000000000000000E+000
ys[    1,    9] =      1.200000000000000000E+001
fig, ax = plt.subplots()
ax.set(xlabel="$\lambda$")
ax.set(ylabel="Number of Chebyshev Coefficients")
ax.plot(xs,ys[    0,:],"b",label="Phase function")
ax.plot(xs,ys[    1,:],"g:",label="Levin solution")
plt.legend(loc="best")
plt.xscale("log")
plt.xlim([   0.100000000000000E+02,    0.100000000000000E+04])
plt.ylim([   0.784000000000000E+01,    0.612000000000000E+02])
ax.grid()
fig.savefig("exp4plot-coefs.pdf")


==> exp4plot-err.py <==
import numpy as np
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
xs  = np.zeros(   10)
ys = np.zeros((    1,   10))
xs[    0]  =      1.000000000000000000E+001
xs[    1]  =      1.668100537200058753E+001
xs[    2]  =      2.782559402207124677E+001
xs[    3]  =      4.641588833612778586E+001
xs[    4]  =      7.742636826811271078E+001
xs[    5]  =      1.291549665014883885E+002
xs[    6]  =      2.154434690031883690E+002
xs[    7]  =      3.593813663804627367E+002
xs[    8]  =      5.994842503189410081E+002
xs[    9]  =      1.000000000000000000E+003
ys[    0,    0] =      1.193489751472043281E-014
ys[    0,    1] =      1.815214645262130944E-014
ys[    0,    2] =      2.509104035652853781E-014
ys[    0,    3] =      3.197442310920450836E-014
ys[    0,    4] =      9.658940314238861902E-015
ys[    0,    5] =      2.131628207280300558E-014
ys[    0,    6] =      4.540812170716890250E-014
ys[    0,    7] =      7.570610804918942449E-013
ys[    0,    8] =      5.262457136723242002E-014
ys[    0,    9] =      1.559863349598344939E-013
fig, ax = plt.subplots()
ax.set(xlabel="$\lambda$")
ax.set(ylabel="Maximum absolute difference")
ax.plot(xs,ys[    0,:],"",label="")
plt.xscale("log")
plt.yscale("log")
plt.xlim([   0.100000000000000E+02,    0.100000000000000E+04])
plt.ylim([   0.100000000000000E-15,    0.100000000000000E-03])
ax.grid()
fig.savefig("exp4plot-err.pdf")


==> exp4plot-time.py <==
import numpy as np
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
xs  = np.zeros(   10)
ys = np.zeros((    1,   10))
xs[    0]  =      1.000000000000000000E+001
xs[    1]  =      1.668100537200058753E+001
xs[    2]  =      2.782559402207124677E+001
xs[    3]  =      4.641588833612778586E+001
xs[    4]  =      7.742636826811271078E+001
xs[    5]  =      1.291549665014883885E+002
xs[    6]  =      2.154434690031883690E+002
xs[    7]  =      3.593813663804627367E+002
xs[    8]  =      5.994842503189410081E+002
xs[    9]  =      1.000000000000000000E+003
ys[    0,    0] =      3.000933909970626701E+000
ys[    0,    1] =      3.135325250004825648E+000
ys[    0,    2] =      4.635513069988519419E+000
ys[    0,    3] =      3.214657560019986704E+000
ys[    0,    4] =      1.398204280012578238E+000
ys[    0,    5] =      1.453417709999484941E+000
ys[    0,    6] =      1.397687649987346958E+000
ys[    0,    7] =      1.395208900030411314E+000
ys[    0,    8] =      1.426680240001587663E+000
ys[    0,    9] =      1.388385969985392876E+000
fig, ax = plt.subplots()
ax.set(xlabel="$\lambda$")
ax.set(ylabel="Time (milliseconds)")
ax.plot(xs,ys[    0,:],"",label="")
plt.xscale("log")
plt.xlim([   0.100000000000000E+02,    0.100000000000000E+04])
plt.ylim([   0.136061825058568E+01,    0.472822333138829E+01])
ax.grid()
fig.savefig("exp4plot-time.pdf")

